Fusion Categories Associated to Subfactors with Index $3+\sqrt{5}$

We classify fusion categories which are Morita equivalent to even parts of subfactors with index $3+\sqrt{5} $, and module categories over these fusion categories. For the fusion category $\mathcal{C} $ which is the even part of the self-dual $3^{\mathbb{Z}/2\mathbb{Z} \times \mathbb{Z}/2\mathbb{Z} } $ subfactor, we show that there are $30$ simple module categories over $ \mathcal{C}$; there are no other fusion categories in the Morita equivalence class; and the order of the Brauer-Picard group is $360$. The proof proceeds indirectly by first describing the Brauer-Picard groupoid of a $ \mathbb{Z}/3\mathbb{Z} $-equivariantization $\mathcal{C}^{\mathbb{Z}/3\mathbb{Z} } $ (which is the even part of the $4442$ subfactor). We show that that there are exactly three other fusion categories in the Morita equivalence class of $\mathcal{C}^{\mathbb{Z}/3\mathbb{Z} } $, which are all $ \mathbb{Z}/3\mathbb{Z} $-graded extensions of $\mathcal{C} $. Each of these fusion categories admits $20$ simple module categories, and their Brauer-Picard group is $\mathcal{S}_3 $. We also show that there are exactly five fusion categories in the Morita equivalence class of the even parts of the $3^{\mathbb{Z}/4\mathbb{Z} }$ subfactor; each admits $7$ simple module categories; and the Brauer-Picard group is $\mathbb{Z}/2\mathbb{Z} $.

==> anc/Modules_2D2 <==
XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: Principal even part of the 2D2 subfactor
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 3

Dual data ( given as permutation of 0,..,n-1): 0 1 2 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 
0 0 1 
0 1 0 


0 0 1 
0 2 2 
1 2 2 


0 1 0 
1 2 2 
0 2 2 



The representations (lists admissible right fusion modules - for each fusion module, the ij^th entry of the k^th matrix is (M_k X_i, M_j) ): 

Total reps: 7

Rep 1

Number of objects: 2

1 0 
1 0 
0 1 
0 1 

0 1 
0 1 
1 4 
1 4 



Rep 2

Number of objects: 2

1 0 
1 0 
1 2 
1 2 

0 1 
0 1 
2 3 
2 3 



Rep 3

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 1 0 

0 1 0 0 
1 0 0 0 
0 0 1 0 
0 0 0 1 

0 0 1 0 
0 0 0 1 
0 1 2 2 
1 0 2 2 

0 0 0 1 
0 0 1 0 
1 0 2 2 
0 1 2 2 



Rep 4

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 



Rep 5

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 



Rep 6

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 



Rep 7

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 





==> anc/Modules_2D2_dual <==
XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: Dual even part of the 2D2 subfactor
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 5

Dual data ( given as permutation of 0,..,n-1): 0 1 3 2 4 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

1 0 0 0 0 
0 0 1 0 0 
0 0 0 0 1 
0 1 1 0 0 
0 0 0 1 1 


0 0 0 1 0 
0 1 0 0 0 
1 0 0 1 0 
0 0 0 0 1 
0 0 1 0 1 


0 0 0 0 1 
1 0 1 0 0 
1 0 0 0 1 
0 0 0 1 1 
0 1 1 1 1 


0 1 0 1 0 
0 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 
1 0 1 1 1 


0 0 1 0 1 
0 0 0 1 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 1 1 2 



The representations (lists admissible right fusion modules - for each fusion module, the ij^th entry of the k^th matrix is (M_k X_i, M_j) ): 

Total reps: 3

Rep 1

Number of objects: 2

1 0 
0 1 
0 1 
1 1 
1 1 
1 2 

0 1 
1 1 
1 1 
1 2 
1 2 
2 3 



Rep 2

Number of objects: 4

1 0 0 0 
0 0 0 1 
0 0 1 0 
0 1 1 0 
0 1 0 1 
1 0 1 1 

0 1 0 0 
0 0 1 0 
0 0 0 1 
1 0 0 1 
1 0 1 0 
0 1 1 1 

0 0 1 0 
0 1 1 0 
1 0 1 0 
0 1 1 1 
1 0 1 1 
1 1 1 2 

0 0 0 1 
1 0 0 1 
0 1 0 1 
1 0 1 1 
0 1 1 1 
1 1 2 1 



Rep 3

Number of objects: 6

1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 0 1 

0 1 0 0 0 0 
0 0 0 0 1 0 
1 1 0 0 0 0 
0 0 1 0 1 0 
0 0 0 0 0 1 
0 0 0 1 0 1 

0 0 1 0 0 0 
1 0 1 0 0 0 
0 0 0 1 0 0 
0 0 0 0 0 1 
0 1 0 1 0 0 
0 0 0 0 1 1 

0 0 0 1 0 0 
0 0 0 0 0 1 
0 0 1 1 0 0 
1 0 1 0 0 1 
0 0 0 0 1 1 
0 1 0 1 1 1 

0 0 0 0 1 0 
0 1 0 0 1 0 
0 0 0 0 0 1 
0 0 0 1 0 1 
1 1 0 0 0 1 
0 0 1 1 1 1 

0 0 0 0 0 1 
0 0 0 1 0 1 
0 0 0 0 1 1 
0 1 0 1 1 1 
0 0 1 1 1 1 
1 1 1 1 1 2 





==> anc/Modules_3__Z2xZ2_ <==

XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: Even part of the 3^{Z_2 x Z_2} subfactor
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 7

Dual data ( given as permutation of 0,..,n-1): 0 1 2 3 4 5 6 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 


0 0 1 0 0 0 0 
0 0 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 0 1 0 0 0 
0 0 0 0 1 0 0 


0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 0 0 0 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 


0 0 0 0 1 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 0 1 1 1 1 
1 0 0 1 1 1 1 
0 1 0 1 1 1 1 
0 0 1 1 1 1 1 


0 0 0 1 0 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
1 0 0 1 1 1 1 
0 0 0 1 1 1 1 
0 0 1 1 1 1 1 
0 1 0 1 1 1 1 


0 0 0 0 0 0 1 
0 0 0 1 0 0 0 
0 0 0 0 1 0 0 
0 1 0 1 1 1 1 
0 0 1 1 1 1 1 
0 0 0 1 1 1 1 
1 0 0 1 1 1 1 


0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 1 1 1 1 1 
0 1 0 1 1 1 1 
1 0 0 1 1 1 1 
0 0 0 1 1 1 1 



The representations (lists admissible right fusion modules - for each fusion module, the ij^th entry of the k^th matrix is (M_k X_i, M_j) ): 

Total reps: 50

Rep 1

Number of objects: 2

1 0 
1 0 
1 0 
1 0 
0 1 
0 1 
0 1 
0 1 

0 1 
0 1 
0 1 
0 1 
1 4 
1 4 
1 4 
1 4 



Rep 2

Number of objects: 2

1 0 
1 0 
1 0 
1 0 
1 2 
1 2 
1 2 
1 2 

0 1 
0 1 
0 1 
0 1 
2 3 
2 3 
2 3 
2 3 



Rep 3

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
0 1 2 2 
1 0 2 2 
0 1 2 2 
1 0 2 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 0 2 2 
0 1 2 2 
1 0 2 2 
0 1 2 2 



Rep 4

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
0 1 2 2 
1 0 2 2 
1 0 2 2 
0 1 2 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 0 2 2 
0 1 2 2 
0 1 2 2 
1 0 2 2 



Rep 5

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
0 1 2 2 
0 1 2 2 
1 0 2 2 
1 0 2 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 0 2 2 
1 0 2 2 
0 1 2 2 
0 1 2 2 

 

Rep 6

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 



Rep 7

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

 

Rep 8

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 



Rep 9

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 



Rep 10

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 



Rep 11

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 12

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

 

Rep 13

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

 

Rep 14

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 



Rep 15

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 



Rep 16

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 



Rep 17

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

 

Rep 18

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 



Rep 19

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 



Rep 20

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 



Rep 21

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 



Rep 22

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

 

Rep 23

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
0 1 1 1 
0 1 1 1 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
1 0 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 24

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

 

Rep 25

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 



Rep 26

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 



Rep 27

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 



Rep 28

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

 

Rep 29

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 30

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

 

Rep 31

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 



Rep 32

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 



Rep 33

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 



Rep 34

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 



Rep 35

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 36

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

 

Rep 37

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 2 1 
1 1 1 2 

 

Rep 38

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 



Rep 39

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 2 1 
1 1 2 1 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 1 2 
1 1 1 2 

 

Rep 40

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 



Rep 41

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 42

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 0 0 0 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 0 0 1 1 
1 0 0 0 1 
0 1 0 0 1 
0 0 1 0 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 0 0 1 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 



Rep 43

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
0 0 1 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 0 0 1 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 0 0 1 1 
1 0 0 0 1 
0 1 0 0 1 
0 0 1 0 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
0 1 0 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 

 

Rep 44

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
0 0 0 1 1 
1 0 0 0 1 
0 1 0 0 1 
0 0 1 0 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 0 1 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 0 0 1 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 

 

Rep 45

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
0 1 0 0 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 0 0 1 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 1 
1 0 0 0 1 
0 1 0 0 1 
0 0 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 



Rep 46

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 1 0 1 
0 1 1 1 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 1 1 1 
1 1 1 0 1 
1 1 0 1 1 
1 0 1 1 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 1 1 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 0 1 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 



Rep 47

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 1 0 1 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 0 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 1 1 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 0 1 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 1 1 1 1 
1 1 1 0 1 
1 1 0 1 1 
1 0 1 1 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 1 0 1 
0 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 



Rep 48

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 1 1 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 0 1 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 1 0 1 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 0 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 1 0 1 
0 1 1 1 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
0 1 1 1 1 
1 1 1 0 1 
1 1 0 1 1 
1 0 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 



Rep 49

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
0 1 1 1 1 
1 1 1 0 1 
1 1 0 1 1 
1 0 1 1 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 0 1 1 1 
1 1 0 1 1 
1 1 1 0 1 
0 1 1 1 1 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 1 0 1 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 0 1 

0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 0 1 0 0 
1 1 1 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 0 1 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 



Rep 50

Number of objects: 8

1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 

0 1 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 

0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 

0 0 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 

0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 
1 0 0 0 1 1 1 1 

0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 
0 0 1 0 1 1 1 1 
0 1 0 0 1 1 1 1 
1 0 0 0 1 1 1 1 
0 0 0 1 1 1 1 1 

0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 1 1 1 1 1 
1 0 0 0 1 1 1 1 
0 1 0 0 1 1 1 1 
0 0 1 0 1 1 1 1 

0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
1 0 0 0 1 1 1 1 
0 0 0 1 1 1 1 1 
0 0 1 0 1 1 1 1 
0 1 0 0 1 1 1 1 





==> anc/Modules_3__Z4_ <==

XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: Principal even part of the 3^{Z_4} subfactor
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 7

Dual data ( given as permutation of 0,..,n-1): 2 1 0 3 4 5 6 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 0 0 0 0 1 
0 0 0 1 0 0 0 
0 0 0 0 1 0 0 
0 0 0 0 0 1 0 


1 0 0 0 0 0 0 
0 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 0 1 0 0 0 
0 0 0 0 1 0 0 


0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 0 0 0 0 0 
0 0 0 0 1 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 0 1 0 0 0 


0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 1 1 1 1 
1 0 0 1 1 1 1 
0 1 0 1 1 1 1 
0 0 1 1 1 1 1 


0 0 0 1 0 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 0 1 1 1 1 1 
0 0 0 1 1 1 1 
1 0 0 1 1 1 1 
0 1 0 1 1 1 1 


0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 0 0 0 0 1 
0 1 0 1 1 1 1 
0 0 1 1 1 1 1 
0 0 0 1 1 1 1 
1 0 0 1 1 1 1 


0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
1 0 0 1 1 1 1 
0 1 0 1 1 1 1 
0 0 1 1 1 1 1 
0 0 0 1 1 1 1 



The representations (lists admissible right fusion modules - for each fusion module, the ij^th entry of the k^th matrix is (M_k X_i, M_j) ): 

Total reps: 12

Rep 1

Number of objects: 2

1 0 
1 0 
1 0 
1 0 
0 1 
0 1 
0 1 
0 1 

0 1 
0 1 
0 1 
0 1 
1 4 
1 4 
1 4 
1 4 



Rep 2

Number of objects: 2

1 0 
1 0 
1 0 
1 0 
1 2 
1 2 
1 2 
1 2 

0 1 
0 1 
0 1 
0 1 
2 3 
2 3 
2 3 
2 3 



Rep 3

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
0 1 2 2 
1 0 2 2 
0 1 2 2 
1 0 2 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 0 2 2 
0 1 2 2 
1 0 2 2 
0 1 2 2 



Rep 4

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 



Rep 5

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 6

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 



Rep 7

Number of objects: 4

1 0 0 0 
0 1 0 0 
1 0 0 0 
0 1 0 0 
0 1 1 1 
1 0 1 1 
0 1 1 1 
1 0 1 1 

0 1 0 0 
1 0 0 0 
0 1 0 0 
1 0 0 0 
1 0 1 1 
0 1 1 1 
1 0 1 1 
0 1 1 1 

0 0 1 0 
0 0 0 1 
0 0 1 0 
0 0 0 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 
1 1 2 1 

0 0 0 1 
0 0 1 0 
0 0 0 1 
0 0 1 0 
1 1 2 1 
1 1 1 2 
1 1 2 1 
1 1 1 2 



Rep 8

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 1 0 0 1 
0 0 0 1 1 
1 0 0 0 1 

0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 0 0 1 1 
1 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 

0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
1 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 
0 0 0 1 1 

0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 1 0 0 1 
0 0 0 1 1 
1 0 0 0 1 
0 0 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 



Rep 9

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
0 1 0 0 1 
0 0 0 1 1 
1 0 0 0 1 
0 0 1 0 1 

0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 
0 0 0 1 1 

0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 1 
0 1 0 0 1 
0 0 0 1 1 
1 0 0 0 1 

0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 1 
1 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 



Rep 10

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
0 1 1 1 1 
1 1 0 1 1 
1 0 1 1 1 
1 1 1 0 1 

0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 0 1 1 1 
1 1 1 0 1 
0 1 1 1 1 
1 1 0 1 1 

0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
1 1 1 0 1 
0 1 1 1 1 
1 1 0 1 1 
1 0 1 1 1 

0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
1 1 0 1 1 
1 0 1 1 1 
1 1 1 0 1 
0 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 



Rep 11

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 1 1 0 1 
0 1 1 1 1 
1 1 0 1 1 
1 0 1 1 1 

0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 1 0 1 1 
1 0 1 1 1 
1 1 1 0 1 
0 1 1 1 1 

0 0 1 0 0 
1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
1 0 1 1 1 
1 1 1 0 1 
0 1 1 1 1 
1 1 0 1 1 

0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 0 0 0 
0 1 1 1 1 
1 1 0 1 1 
1 0 1 1 1 
1 1 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 



Rep 12

Number of objects: 8

1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 

0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 

0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 1 0 

0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 0 1 

0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 
1 0 0 0 1 1 1 1 

0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 0 0 0 1 0 0 0 
0 0 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 
1 0 0 0 1 1 1 1 
0 1 0 0 1 1 1 1 

0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 1 1 1 1 1 
1 0 0 0 1 1 1 1 
0 1 0 0 1 1 1 1 
0 0 1 0 1 1 1 1 

0 0 0 0 0 0 0 1 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
1 0 0 0 1 1 1 1 
0 1 0 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 0 0 1 1 1 1 1 





==> anc/Modules_3__Z4__dual <==

XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: Dual even part of the 3^{Z_4} subfactor
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 5

Dual data ( given as permutation of 0,..,n-1): 0 1 2 3 4 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 0 0 
0 1 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 0 0 0 1 


0 1 0 0 0 
1 1 0 0 1 
0 0 1 1 1 
0 0 1 1 1 
0 1 1 1 1 


0 0 0 1 0 
0 0 1 1 1 
0 1 1 1 1 
1 1 1 1 1 
0 1 1 1 2 


0 0 1 0 0 
0 0 1 1 1 
1 1 1 1 1 
0 1 1 1 1 
0 1 1 1 2 


0 0 0 0 1 
0 1 1 1 1 
0 1 1 1 2 
0 1 1 1 2 
1 1 2 2 1 



The representations (lists admissible right fusion modules - for each fusion module, the ij^th entry of the k^th matrix is (M_k X_i, M_j) ): 

Total reps: 28

Rep 1

Number of objects: 2

1 0 
1 0 
0 2 
1 2 
1 2 
2 2 

0 1 
0 1 
2 2 
2 3 
2 3 
2 4 



Rep 2

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 2 
1 1 2 1 
1 1 2 2 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 2 1 
1 1 1 2 
1 1 2 2 



Rep 3

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 0 1 0 
0 0 1 0 
1 1 1 1 
1 1 2 1 
1 1 2 1 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 1 1 
1 1 1 2 
1 1 1 2 
1 1 3 1 



Rep 4

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 0 1 0 
0 0 1 0 
1 1 2 0 
1 1 1 2 
1 1 1 2 
1 1 2 2 

0 0 0 1 
0 0 0 1 
1 1 0 2 
1 1 2 1 
1 1 2 1 
1 1 2 2 



Rep 5

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 2 1 
1 1 1 2 
1 1 2 2 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 2 
1 1 2 1 
1 1 2 2 



Rep 6

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
1 0 1 1 
0 2 1 1 

0 1 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
0 1 1 1 
2 0 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 2 
1 1 2 1 
1 1 2 2 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 2 1 
1 1 1 2 
1 1 2 2 



Rep 7

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
1 0 1 1 
0 2 1 1 

0 1 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
0 1 1 1 
2 0 1 1 

0 0 1 0 
0 0 1 0 
1 1 1 1 
1 1 2 1 
1 1 2 1 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 1 1 
1 1 1 2 
1 1 1 2 
1 1 3 1 

 

Rep 8

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
1 0 1 1 
0 2 1 1 

0 1 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
0 1 1 1 
2 0 1 1 

0 0 1 0 
0 0 1 0 
1 1 2 0 
1 1 1 2 
1 1 1 2 
1 1 2 2 

0 0 0 1 
0 0 0 1 
1 1 0 2 
1 1 2 1 
1 1 2 1 
1 1 2 2 



Rep 9

Number of objects: 4

1 0 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
1 0 1 1 
0 2 1 1 

0 1 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
0 1 1 1 
2 0 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 2 1 
1 1 1 2 
1 1 2 2 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 2 
1 1 2 1 
1 1 2 2 



Rep 10

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 1 2 
1 1 2 1 
1 1 2 2 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 2 1 
1 1 1 2 
1 1 2 2 



Rep 11

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 0 1 0 
0 0 1 0 
1 1 1 1 
1 1 2 1 
1 1 2 1 
1 1 1 3 

0 0 0 1 
0 0 0 1 
1 1 1 1 
1 1 1 2 
1 1 1 2 
1 1 3 1 



Rep 12

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 0 1 0 
0 0 1 0 
1 1 2 0 
1 1 1 2 
1 1 1 2 
1 1 2 2 

0 0 0 1 
0 0 0 1 
1 1 0 2 
1 1 2 1 
1 1 2 1 
1 1 2 2 



Rep 13

Number of objects: 4

1 0 0 0 
0 1 0 0 
0 0 1 1 
0 1 1 1 
1 0 1 1 
1 1 1 1 

0 1 0 0 
1 0 0 0 
0 0 1 1 
1 0 1 1 
0 1 1 1 
1 1 1 1 

0 0 1 0 
0 0 0 1 
1 1 1 1 
1 1 2 1 
1 1 1 2 
1 1 2 2 

0 0 0 1 
0 0 1 0 
1 1 1 1 
1 1 1 2 
1 1 2 1 
1 1 2 2 



Rep 14

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 0 0 1 
0 0 0 1 1 
1 0 0 0 1 
0 1 1 0 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 
1 0 0 1 1 

0 0 1 0 0 
0 1 0 0 0 
0 0 0 0 1 
0 1 0 0 1 
0 0 1 0 1 
1 0 0 1 1 

0 0 0 1 0 
1 0 0 0 0 
0 0 0 0 1 
1 0 0 0 1 
0 0 0 1 1 
0 1 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 4 



Rep 15

Number of objects: 5

1 0 0 0 0 
0 1 0 0 0 
0 0 0 0 1 
0 1 0 0 1 
1 0 0 0 1 
0 0 1 1 1 

0 1 0 0 0 
1 0 0 0 0 
0 0 0 0 1 
1 0 0 0 1 
0 1 0 0 1 
0 0 1 1 1 

0 0 1 0 0 
0 0 0 1 0 
0 0 0 0 1 
0 0 1 0 1 
0 0 0 1 1 
1 1 0 0 1 

0 0 0 1 0 
0 0 1 0 0 
0 0 0 0 1 
0 0 0 1 1 
0 0 1 0 1 
1 1 0 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 4 



Rep 16

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
0 0 0 0 1 
1 0 0 0 1 
0 0 0 1 1 
0 1 1 0 1 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 0 1 
0 1 0 0 1 
0 0 1 0 1 
1 0 0 1 1 

0 0 1 0 0 
0 1 0 0 0 
0 0 0 0 1 
0 0 1 0 1 
0 1 0 0 1 
1 0 0 1 1 

0 0 0 1 0 
1 0 0 0 0 
0 0 0 0 1 
0 0 0 1 1 
1 0 0 0 1 
0 1 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 4 

 

Rep 17

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
1 0 0 1 1 
0 1 1 1 1 
1 1 1 0 1 
1 1 1 1 1 

0 1 0 0 0 
0 0 1 0 0 
0 1 1 0 1 
1 0 1 1 1 
1 1 0 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 1 0 0 0 
0 1 1 0 1 
1 1 0 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 0 0 1 0 
1 0 0 0 0 
1 0 0 1 1 
1 1 1 0 1 
0 1 1 1 1 
1 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 18

Number of objects: 5

1 0 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
1 0 0 0 0 
1 1 0 0 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 0 1 0 
0 0 1 1 1 
1 1 1 0 1 
1 1 0 1 1 
1 1 1 1 1 

0 0 0 1 0 
0 0 1 0 0 
0 0 1 1 1 
1 1 0 1 1 
1 1 1 0 1 
1 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 19

Number of objects: 5

1 0 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
1 0 0 0 0 
1 1 0 0 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 0 2 0 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 1 1 1 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 2 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 20

Number of objects: 5

1 0 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
1 0 0 0 0 
1 1 0 0 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 1 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 0 2 1 

0 0 0 1 0 
0 0 0 1 0 
0 0 1 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 21

Number of objects: 5

1 0 0 0 0 
0 0 0 1 0 
1 0 0 1 1 
1 1 1 0 1 
0 1 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
0 0 1 0 0 
0 1 1 0 1 
1 1 0 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 1 0 0 0 
0 1 1 0 1 
1 0 1 1 1 
1 1 0 1 1 
1 1 1 1 1 

0 0 0 1 0 
1 0 0 0 0 
1 0 0 1 1 
0 1 1 1 1 
1 1 1 0 1 
1 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 22

Number of objects: 5

1 0 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
1 0 0 0 0 
1 1 0 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 0 2 0 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 1 1 1 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 2 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 23

Number of objects: 5

1 0 0 0 0 
0 1 0 0 0 
1 1 0 0 1 
1 0 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
1 0 0 0 0 
1 1 0 0 1 
0 1 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 1 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 0 2 1 

0 0 0 1 0 
0 0 0 1 0 
0 0 1 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 24

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
2 0 0 0 1 
0 1 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
0 1 0 0 0 
0 2 0 0 1 
1 0 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 0 2 0 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 1 1 1 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 2 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 1 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 25

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
2 0 0 0 1 
0 1 1 1 1 
0 1 1 1 1 
1 1 1 1 1 

0 1 0 0 0 
0 1 0 0 0 
0 2 0 0 1 
1 0 1 1 1 
1 0 1 1 1 
1 1 1 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 1 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 0 2 1 

0 0 0 1 0 
0 0 0 1 0 
0 0 1 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 2 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 26

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 1 1 
1 1 1 0 1 
1 1 1 0 1 
0 1 1 2 1 

0 1 0 0 0 
0 1 0 0 0 
0 1 1 0 1 
1 1 0 1 1 
1 1 0 1 1 
1 0 2 1 1 

0 0 1 0 0 
0 0 1 0 0 
0 1 1 0 1 
1 0 1 1 1 
1 0 1 1 1 
1 2 0 1 1 

0 0 0 1 0 
0 0 0 1 0 
1 0 0 1 1 
0 1 1 1 1 
0 1 1 1 1 
2 1 1 0 1 

0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 0 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 2 



Rep 27

Number of objects: 6

1 0 0 0 0 0 
0 1 0 0 0 0 
0 0 1 0 0 0 
0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 0 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 0 1 

0 0 1 0 0 0 
0 0 1 0 0 0 
1 1 1 0 0 1 
0 0 0 1 1 1 
0 0 0 1 1 1 
0 0 1 1 1 1 

0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 1 1 1 
0 1 1 1 1 1 
1 0 1 1 1 1 
0 0 1 1 1 2 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 1 1 1 
1 0 1 1 1 1 
0 1 1 1 1 1 
0 0 1 1 1 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 1 1 1 1 
0 0 1 1 1 2 
0 0 1 1 1 2 
1 1 1 2 2 1 



Rep 28

Number of objects: 6

1 0 0 0 0 0 
1 0 0 0 0 0 
0 1 1 0 0 0 
0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 1 1 0 

0 1 0 0 0 0 
0 1 0 0 0 0 
1 1 0 0 1 0 
0 0 0 1 0 1 
0 0 0 1 0 1 
0 0 1 0 1 1 

0 0 1 0 0 0 
0 0 1 0 0 0 
1 0 1 1 0 0 
0 0 0 0 1 1 
0 0 0 0 1 1 
0 1 0 1 0 1 

0 0 0 1 0 0 
0 0 0 1 0 0 
0 0 1 1 0 1 
0 1 0 1 1 1 
0 1 0 1 1 1 
1 0 1 0 1 2 

0 0 0 0 1 0 
0 0 0 0 1 0 
0 1 0 0 1 1 
0 0 1 1 1 1 
0 0 1 1 1 1 
1 1 0 1 0 2 

0 0 0 0 0 1 
0 0 0 0 0 1 
0 0 0 1 1 2 
1 1 1 1 1 2 
1 1 1 1 1 2 
0 1 1 2 2 2 





==> anc/Modules_4442 <==

XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: Even part of the 4442 subfactor
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 7

Dual data ( given as permutation of 0,..,n-1): 1 0 2 4 3 5 6 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 0 0 0 0 
0 1 0 0 0 0 0 
0 0 0 1 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 


1 0 0 0 0 0 0 
0 0 0 0 0 0 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 


0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 1 0 0 0 1 
0 1 0 0 1 0 1 
1 0 0 1 0 0 1 
0 0 0 0 0 0 1 
0 0 1 1 1 1 3 


0 0 1 0 0 0 0 
0 0 0 0 1 0 0 
1 0 0 1 0 0 1 
0 0 1 0 0 0 1 
0 1 0 0 1 0 1 
0 0 0 0 0 0 1 
0 0 1 1 1 1 3 


0 0 0 1 0 0 0 
0 0 1 0 0 0 0 
0 1 0 0 1 0 1 
1 0 0 1 0 0 1 
0 0 1 0 0 0 1 
0 0 0 0 0 0 1 
0 0 1 1 1 1 3 


0 0 0 0 0 1 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
1 1 0 0 0 2 0 
0 0 1 1 1 0 2 


0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
0 0 1 1 1 1 3 
0 0 1 1 1 1 3 
0 0 1 1 1 1 3 
0 0 1 1 1 0 2 
1 1 3 3 3 2 9 



The representations (lists admissible right fusion modules - for each fusion module, the ij^th entry of the k^th matrix is (M_k X_i, M_j) ): 

Total reps: 19

Rep 1

Number of objects: 2

1 0 
1 0 
1 0 
0 1 
0 1 
0 1 
3 0 
0 3 

0 1 
0 1 
0 1 
1 4 
1 4 
1 4 
0 3 
3 12 



Rep 2

Number of objects: 2

1 0 
1 0 
1 0 
1 2 
1 2 
1 2 
3 0 
3 6 

0 1 
0 1 
0 1 
2 3 
2 3 
2 3 
0 3 
6 9 



Rep 3

Number of objects: 4

1 0 0 0 
1 0 0 0 
1 0 0 0 
0 0 0 1 
0 0 0 1 
0 0 0 1 
1 2 0 0 
0 0 2 1 

0 1 0 0 
0 1 0 0 
0 1 0 0 
0 0 1 0 
0 0 1 0 
0 0 1 0 
2 1 0 0 
0 0 1 2 

0 0 1 0 
0 0 1 0 
0 0 1 0 
0 1 2 2 
0 1 2 2 
0 1 2 2 
0 0 1 2 
2 1 6 6 

0 0 0 1 
0 0 0 1 
0 0 0 1 
1 0 2 2 
1 0 2 2 
1 0 2 2 
0 0 2 1 
1 2 6 6 



Rep 4

Number of objects: 4

1 0 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 0 0 
1 2 3 3 

0 1 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 0 0 
2 1 3 3 

0 0 1 0 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 2 1 
0 0 1 2 
3 3 4 5 

0 0 0 1 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
0 0 2 1 
3 3 5 4 



Rep 5

Number of objects: 4

1 0 0 0 
1 0 0 0 
1 0 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
1 2 0 0 
1 2 3 3 

0 1 0 0 
0 1 0 0 
0 1 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
2 1 0 0 
2 1 3 3 

0 0 1 0 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
0 0 1 2 
3 3 5 4 

0 0 0 1 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
0 0 2 1 
3 3 4 5 



Rep 6

Number of objects: 4

1 0 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 0 0 
2 1 3 3 

0 1 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
2 1 0 0 
1 2 3 3 

0 0 1 0 
0 0 1 0 
0 0 1 0 
1 1 2 1 
1 1 2 1 
1 1 2 1 
0 0 1 2 
3 3 4 5 

0 0 0 1 
0 0 0 1 
0 0 0 1 
1 1 1 2 
1 1 1 2 
1 1 1 2 
0 0 2 1 
3 3 5 4 

 

Rep 7

Number of objects: 4

1 0 0 0 
1 0 0 0 
1 0 0 0 
0 1 1 1 
0 1 1 1 
0 1 1 1 
1 2 0 0 
2 1 3 3 

0 1 0 0 
0 1 0 0 
0 1 0 0 
1 0 1 1 
1 0 1 1 
1 0 1 1 
2 1 0 0 
1 2 3 3 

0 0 1 0 
0 0 1 0 
0 0 1 0 
1 1 1 2 
1 1 1 2 
1 1 1 2 
0 0 1 2 
3 3 5 4 

0 0 0 1 
0 0 0 1 
0 0 0 1 
1 1 2 1 
1 1 2 1 
1 1 2 1 
0 0 2 1 
3 3 4 5 



Rep 8

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 1 1 0 
0 1 1 1 3 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 1 1 0 
1 0 1 1 3 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 1 0 1 0 
1 1 0 1 3 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 1 0 0 
1 1 1 0 3 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
0 0 0 0 3 
3 3 3 3 9 



Rep 9

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
0 1 1 1 0 
0 1 1 1 3 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 0 1 1 0 
1 0 1 1 3 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
1 1 0 1 0 
1 1 1 0 3 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 1 1 0 0 
1 1 0 1 3 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
0 0 0 0 3 
3 3 3 3 9 



Rep 10

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 0 
0 0 0 1 1 
0 0 0 1 1 
0 0 0 1 1 
0 1 1 1 0 
1 1 1 0 3 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 0 
0 0 1 0 1 
0 0 1 0 1 
0 0 1 0 1 
1 0 1 1 0 
1 1 0 1 3 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 0 
0 1 0 0 1 
0 1 0 0 1 
0 1 0 0 1 
1 1 0 1 0 
1 0 1 1 3 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 0 
1 0 0 0 1 
1 0 0 0 1 
1 0 0 0 1 
1 1 1 0 0 
0 1 1 1 3 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 3 
1 1 1 1 3 
0 0 0 0 3 
3 3 3 3 9 



Rep 11

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 0 
1 0 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
0 1 1 1 0 
2 3 2 2 3 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 0 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
1 0 1 1 0 
3 2 2 2 3 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 0 1 0 
2 2 2 3 3 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 1 0 0 
2 2 3 2 3 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
0 0 0 0 3 
3 3 3 3 3 



Rep 12

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 0 
1 0 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
0 1 1 1 0 
2 3 2 2 3 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 0 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
1 0 1 1 0 
3 2 2 2 3 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 0 
2 2 3 2 3 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 0 
2 2 2 3 3 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
0 0 0 0 3 
3 3 3 3 3 



Rep 13

Number of objects: 5

1 0 0 0 0 
1 0 0 0 0 
1 0 0 0 0 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 1 
0 1 1 1 0 
3 2 2 2 3 

0 1 0 0 0 
0 1 0 0 0 
0 1 0 0 0 
1 0 1 1 1 
1 0 1 1 1 
1 0 1 1 1 
1 0 1 1 0 
2 3 2 2 3 

0 0 1 0 0 
0 0 1 0 0 
0 0 1 0 0 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 1 
1 1 0 1 0 
2 2 3 2 3 

0 0 0 1 0 
0 0 0 1 0 
0 0 0 1 0 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 1 
1 1 1 0 0 
2 2 2 3 3 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
1 1 1 1 1 
1 1 1 1 1 
1 1 1 1 1 
0 0 0 0 3 
3 3 3 3 3 



Rep 14

Number of objects: 6

1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 1 0 0 
1 1 1 0 0 0 
0 0 0 1 1 1 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 0 0 1 0 0 
0 0 0 0 0 1 
0 0 0 0 1 0 
1 1 1 0 0 0 
0 0 0 1 1 1 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 0 0 0 0 
0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 0 1 
1 1 1 0 0 0 
0 0 0 1 1 1 

0 0 0 1 0 0 
0 0 0 0 0 1 
0 0 0 0 1 0 
0 1 0 2 1 1 
1 0 0 1 1 2 
0 0 1 1 2 1 
0 0 0 1 1 1 
1 1 1 4 4 4 

0 0 0 0 1 0 
0 0 0 1 0 0 
0 0 0 0 0 1 
0 0 1 1 2 1 
0 1 0 2 1 1 
1 0 0 1 1 2 
0 0 0 1 1 1 
1 1 1 4 4 4 

0 0 0 0 0 1 
0 0 0 0 1 0 
0 0 0 1 0 0 
1 0 0 1 1 2 
0 0 1 1 2 1 
0 1 0 2 1 1 
0 0 0 1 1 1 
1 1 1 4 4 4 



Rep 15

Number of objects: 6

1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 0 0 1 1 
0 0 1 1 0 1 
0 1 0 1 1 0 
1 1 1 0 0 0 
1 1 1 2 2 2 

0 1 0 0 0 0 
1 0 0 0 0 0 
0 0 1 0 0 0 
0 1 0 1 1 0 
1 0 0 0 1 1 
0 0 1 1 0 1 
1 1 1 0 0 0 
1 1 1 2 2 2 

0 0 1 0 0 0 
0 1 0 0 0 0 
1 0 0 0 0 0 
0 0 1 1 0 1 
0 1 0 1 1 0 
1 0 0 0 1 1 
1 1 1 0 0 0 
1 1 1 2 2 2 

0 0 0 1 0 0 
0 0 0 0 1 0 
0 0 0 0 0 1 
0 1 1 1 1 1 
1 1 0 1 1 1 
1 0 1 1 1 1 
0 0 0 1 1 1 
2 2 2 3 3 3 

0 0 0 0 1 0 
0 0 0 0 0 1 
0 0 0 1 0 0 
1 1 0 1 1 1 
1 0 1 1 1 1 
0 1 1 1 1 1 
0 0 0 1 1 1 
2 2 2 3 3 3 

0 0 0 0 0 1 
0 0 0 1 0 0 
0 0 0 0 1 0 
1 0 1 1 1 1 
0 1 1 1 1 1 
1 1 0 1 1 1 
0 0 0 1 1 1 
2 2 2 3 3 3 



Rep 16

Number of objects: 7

1 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
1 0 0 0 0 0 1 
0 0 1 0 0 1 0 
0 1 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 0 1 1 1 1 

0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 1 0 0 1 0 0 
1 0 0 0 0 0 1 
0 0 1 0 0 1 0 
0 0 0 1 0 0 0 
0 0 0 1 1 1 1 

0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 1 0 0 1 0 
0 1 0 0 1 0 0 
1 0 0 0 0 0 1 
0 0 0 1 0 0 0 
0 0 0 1 1 1 1 

0 0 0 1 0 0 0 
0 0 0 1 0 0 0 
0 0 0 1 0 0 0 
0 0 0 1 1 1 1 
0 0 0 1 1 1 1 
0 0 0 1 1 1 1 
1 1 1 2 0 0 0 
1 1 1 2 3 3 3 

0 0 0 0 1 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 1 0 1 1 1 1 
1 0 0 1 1 1 1 
0 0 1 1 1 1 1 
0 0 0 0 1 1 1 
1 1 1 3 3 3 3 

0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 0 0 0 1 
0 0 1 1 1 1 1 
0 1 0 1 1 1 1 
1 0 0 1 1 1 1 
0 0 0 0 1 1 1 
1 1 1 3 3 3 3 

0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
1 0 0 1 1 1 1 
0 0 1 1 1 1 1 
0 1 0 1 1 1 1 
0 0 0 0 1 1 1 
1 1 1 3 3 3 3 



Rep 17

Number of objects: 7

1 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
0 0 0 0 0 1 1 
0 0 0 0 1 0 1 
0 0 0 1 0 0 1 
0 0 0 0 0 0 1 
1 1 1 1 1 1 2 

0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 1 0 0 1 
0 0 0 0 0 1 1 
0 0 0 0 1 0 1 
0 0 0 0 0 0 1 
1 1 1 1 1 1 2 

0 0 1 0 0 0 0 
0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 0 0 1 0 1 
0 0 0 1 0 0 1 
0 0 0 0 0 1 1 
0 0 0 0 0 0 1 
1 1 1 1 1 1 2 

0 0 0 1 0 0 0 
0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 1 0 1 0 0 1 
1 0 0 0 0 1 1 
0 0 1 0 1 0 1 
0 0 0 1 1 1 0 
1 1 1 1 1 1 3 

0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 0 0 0 1 0 
0 0 1 0 1 0 1 
0 1 0 1 0 0 1 
1 0 0 0 0 1 1 
0 0 0 1 1 1 0 
1 1 1 1 1 1 3 

0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
1 0 0 0 0 1 1 
0 0 1 0 1 0 1 
0 1 0 1 0 0 1 
0 0 0 1 1 1 0 
1 1 1 1 1 1 3 

0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
0 0 0 0 0 0 1 
1 1 1 1 1 1 2 
1 1 1 1 1 1 2 
1 1 1 1 1 1 2 
1 1 1 0 0 0 2 
2 2 2 3 3 3 7 



Rep 18

Number of objects: 8

1 0 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 

0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 

0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 

0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
1 1 1 2 0 0 0 0 
0 0 0 0 1 1 1 2 

0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 1 0 0 1 
1 0 0 0 0 0 1 1 
0 0 1 0 0 1 0 1 
0 0 0 0 0 0 0 1 
0 0 0 1 1 1 1 3 

0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 0 1 0 
0 0 1 0 0 1 0 1 
0 1 0 0 1 0 0 1 
1 0 0 0 0 0 1 1 
0 0 0 0 0 0 0 1 
0 0 0 1 1 1 1 3 

0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
1 0 0 0 0 0 1 1 
0 0 1 0 0 1 0 1 
0 1 0 0 1 0 0 1 
0 0 0 0 0 0 0 1 
0 0 0 1 1 1 1 3 

0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
0 0 0 1 1 1 1 3 
0 0 0 1 1 1 1 3 
0 0 0 1 1 1 1 3 
0 0 0 0 1 1 1 2 
1 1 1 2 3 3 3 9 



Rep 19

Number of objects: 8

1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
0 0 0 0 1 1 1 0 

0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 
1 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 1 

0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 
0 0 1 0 0 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 1 0 0 
1 1 0 1 0 0 0 0 
0 0 0 0 1 0 1 1 

0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 
1 1 1 0 0 0 0 0 
0 0 0 0 0 1 1 1 

0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 
0 0 0 1 1 1 1 1 
0 0 0 0 0 1 1 1 
1 1 1 0 3 3 3 3 

0 0 0 0 0 1 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 1 0 0 
0 0 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 0 1 0 1 1 1 1 
0 0 0 0 1 0 1 1 
1 1 0 1 3 3 3 3 

0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 1 0 
0 1 0 0 1 1 1 1 
0 1 0 0 1 1 1 1 
0 1 0 0 1 1 1 1 
0 0 0 0 1 1 0 1 
1 0 1 1 3 3 3 3 

0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
0 0 0 0 0 0 0 1 
1 0 0 0 1 1 1 1 
1 0 0 0 1 1 1 1 
1 0 0 0 1 1 1 1 
0 0 0 0 1 1 1 0 
0 1 1 1 3 3 3 3 




